Atomistic insights into the degradation of halide perovskites: a reactive force field molecular dynamics study

Halide perovskites make efficient solar cells due to their exceptional optoelectronic properties, but suffer from several stability issues. The characterization of the degradation processes is challenging because of the limitations in the spatio-temporal resolution in experiments and the absence of efficient computational methods to study the reactive processes. Here, we present the first effort in developing reactive force fields for large scale molecular dynamics simulations of the phase instability and the defect-induced degradation reactions in inorganic CsPbI$_{3}$. We find that the phase transitions are driven by a combination of the anharmonicity of the perovskite lattice with the thermal entropy. At relatively low temperatures, the Cs cations tend to move away from the preferential positions with good contacts with the surrounding metal halide framework, potentially causing its conversion to a non-perovskite phase. Our simulations of defective structures reveal that, although both iodine vacancies and interstitials are very mobile in the perovskite lattice, the vacancies have a detrimental effect on the stability, initiating the decomposition reactions of perovskites to PbI$_{2}$. Our work puts ReaxFF forward as an effective computational framework to study reactive processes in halide perovskites.

==> anc/IPbCs.ff <==
Reactive MD-force field: I/Pb/Cs, M. Pols et al.
 39        ! Number of general parameters
   50.0000 !p_boc1 Eq(4c): Overcoordination parameter 
    9.5469 !p_boc2 Eq(4d): Overcoordination parameter 
   26.5405 !p_coa2 Eq(15): Valency angle conjugation  
    1.7224 !p_trip4 Eq(20): Triple bond stabilisation 
    6.8702 !p_trip3 Eq(20): Triple bond stabilisation 
   60.4850 !k_c2 Eq(19): C2-correction                
    1.0588 !p_ovun6 Eq(12): Undercoordination         
    4.6000 !p_trip2 Eq(20): Triple bond stabilisation 
   12.1176 !p_ovun7 Eq(12): Undercoordination         
   13.3056 !p_ovun8 Eq(12): Undercoordination         
  -70.5044 !p_trip1 Eq(20): Triple bond stabilization 
    0.0000 !Lower Taper-radius (must be 0)            
   10.0000 !R_cut Eq(21): Upper Taper-radius          
    2.8793 !p_fe1 Eq(6a): Fe dimer correction         
   33.8667 !p_val6 Eq(13c): Valency undercoordination 
    6.0891 !p_lp1 Eq(8): Lone pair param              
    1.0563 !p_val9 Eq(13f): Valency angle exponent    
    2.0384 !p_val10 Eq(13g): Valency angle parameter  
    6.1431 !p_fe2 Eq(6a): Fe dimer correction         
    6.9290 !p_pen2 Eq(14a): Double bond/angle param   
    0.3989 !p_pen3 Eq(14a): Double bond/angle param   
    3.9954 !p_pen4 Eq(14a): Double bond/angle param   
   -2.4837 !p_fe3 Eq(6a): Fe dimer correction         
    5.7796 !p_tor2 Eq(16b): Torsion/BO parameter      
   10.0000 !p_tor3 Eq(16c): Torsion overcoordination  
    1.9487 !p_tor4 Eq(16c): Torsion overcoordination  
   -1.2327 !p_elho Eq(26a): electron-hole interaction 
    2.1645 !p_cot2 Eq(17b): Conjugation if tors13=0   
    1.5591 !p_vdW1 Eq(23b): vdWaals shielding         
    0.1000 !Cutoff for bond order (*100)              
    2.1365 !p_coa4 Eq(15): Valency angle conjugation  
    0.6991 !p_ovun4 Eq(11b): Over/Undercoordination   
   50.0000 !p_ovun3 Eq(11b): Over/Undercoordination   
    1.8512 !p_val8 Eq(13d): Valency/lone pair param   
    0.5000 !X_soft Eq(25): ACKS2 softness for X_ij    
   20.0000 !d Eq(23d): Scale factor in lg-dispersion  
    5.0000 !p_val Eq(27): Gauss exponent for electrons
    0.0000 !1 Eq(13e): disable undecoord in val angle 
    2.6962 !p_coa3 Eq(15): Valency angle conjugation  
  4    ! Nr of atoms; cov.r; valency;a.m;Rvdw;Evdw;gammaEEM;cov.r2;#
            alfa;gammavdW;valency;Eunder;Eover;chiEEM;etaEEM;n.u.
            cov r3;Elp;Heat inc.;bo131;bo132;bo133;softcut;n.u.
            ov/un;val1;n.u.;val3,vval4
 I    1.9000   1.0000 126.9000   3.1000   0.0861   0.8009  -1.0000   7.0000
     10.3555   5.4304   1.0000   0.0000   0.0000   9.8607   6.2778   2.0000
     -1.0000   2.3407  35.1770   6.2293   5.2294   0.1542   0.8563   0.0000
    -10.2080   2.9867   1.0338   6.2998   2.5791   0.0000   0.0000   0.0000
 Pb   1.9590   2.0000 207.2000   2.1357   0.3301   0.3236  -1.0000   2.0000
     12.1777   4.2077   2.0000   0.0000   0.0000   4.7057   5.0078   0.0000
     -1.0000   0.0000 133.1770  27.2704   1.8727   0.1586   0.8563   0.0000
    -13.3352   2.3781   1.0338   5.0000   2.5791   0.0000   0.0000   0.0000
 Cs   0.0100   1.0000 132.9054   2.6059   0.4360   0.6004  -1.0000   1.0000
      8.9210   3.8710   1.0000   0.0000   0.0000  -2.7745   8.8075   0.0000
     -1.0000   0.0000  23.0445 100.0000   1.0000   0.0000   0.8563   0.0000
     -2.5000   3.9900   1.0338   8.0000   2.5791   1.0000   0.0100  13.0000
 X   -0.1000   2.0000   1.0080   2.0000   0.0000   0.0100  -0.1000   6.0000
     10.0000   2.5000   4.0000   0.0000   0.0000   8.5000 999.0000   0.0000
     -0.1000   0.0000  -2.3700   8.7410  13.3640   0.6690   0.9745   0.0000
    -11.0000   2.7466   1.0338   4.0000   2.8793   0.0000   0.0000   0.0000
  6    ! Nr of bonds; Edis1;LPpen;n.u.;pbe1;pbo5;13corr;pbo6
                         pbe2;pbo3;pbo4;n.u.;pbo1;pbo2;ovcorr
  1  1 116.1043   0.0000   0.0000   0.9312  -0.3500   0.0000  25.0000   0.9492
        -0.1922  -0.2500  15.0000   1.0000  -0.1772   6.8516   0.0000   0.0000
  1  2  96.2233   0.0000   0.0000  -0.2358  -0.2000   0.0000  16.0000   0.2032
         3.0008  -0.2000  15.0000   1.0000  -0.0358   4.8860   0.0000   0.0000
  1  3  26.8805   0.0000   0.0000   0.4653  -0.2000   0.0000  16.0000   0.2920
         0.1064  -0.2000  15.0000   1.0000  -0.0488   4.5473   0.0000   0.0000
  2  2  65.8420   0.0000   0.0000  -0.3550  -0.2000   0.0000  16.0000   0.2382
         1.7003  -0.2000  15.0000   1.0000  -0.0640   5.7778   0.0000   0.0000
  2  3   0.0000   0.0000   0.0000   0.5000  -0.3000   1.0000  16.0000   0.5000
         0.5000  -0.2500  15.0000   1.0000  -0.1000   9.0000   0.0000   0.0000
  3  3  17.6609   0.0000   0.0000   0.5700   0.3000   0.0000  25.0000   0.6157
         0.4946  -0.4000  12.0000   1.0000  -0.0557   4.5153   0.0000   0.0000
  3    ! Nr of off-diagonal terms; Ediss;Ro;gamma;rsigma;rpi;rpi2
  1  2   0.1958   2.2289  13.6252   2.1484  -1.0000  -1.0000
  1  3   0.4324   2.3251  12.1698   1.9784  -1.0000  -1.0000
  2  3   0.2337   2.4896  12.1378   0.0100  -1.0000  -1.0000
  7    ! Nr of angles;at1;at2;at3;Thetao,o;ka;kb;pv1;pv2
  1  1  2  97.2120   2.5724   1.6934   0.0000   0.6628   0.0000   1.5679
  1  2  2  99.3893   3.8960   3.0085   0.0000   1.3692   0.0000   1.0780
  1  2  1 113.4265  15.3364   0.8860   0.0000   0.0513   0.0000   1.2651
  2  1  2 102.7582   9.1798   1.8220   0.0000   0.6699   0.0000   1.9751
  1  3  1  70.0899   0.6959   1.0539   0.0000   0.5191   0.0000   1.6486
  3  1  3  97.5407   1.8600   3.3689   0.0000   0.5922   0.0000   1.0959
  3  1  2  81.6045   6.7382   1.7103   0.0000   0.6253   0.0000   1.3576
  0    ! Nr of torsions;at1;at2;at3;at4;;V1;V2;V3;V2(BO);vconj;n.u;n
  0    ! Nr of hydrogen bonds;at1;at2;at3;Rhb;Dehb;vhb1

